Critical Hermitian matrix model with external source and Boussinesq hierarchy

We consider the random Hermitian matrix model of dimension $2n$, with external source, defined by the probability density function \begin{equation*} \frac{1}{Z_{2n}} \lvert \det(M) \rvert^{\alpha} e^{-2n\mathrm{Tr} (V(M) - AM)}, \quad V(x) = \frac{x^4}{4} - t\frac{x^2}{2}, \end{equation*} where the external source $A$ has two eigenvalues $\pm a$ of equal multiplicity. We investigate the limiting local statistics of the eigenvalues of $M$ around $0$ in certain critical regimes as $n \to \infty$. When the parameters $t$ and $a$ lie on a critical curve along which the limiting mean eigenvalue density vanishes as $|x|^{1/3}$, the double scaling limit of the correlation kernel is constructed from functions associated with the Boussinesq equation. This new limiting kernel reduces to the classical Pearcey kernel when $\alpha = 0$. Furthermore, in the multi-critical case where the limiting mean eigenvalue density vanishes as $|x|^{5/3}$, the limiting kernel is built from the second member of the Boussinesq hierarchy. We derive the results by transforming the random matrix model into biorthogonal ensembles that are analogous to the Muttalib-Borodin ensemble, and then analyzing its asymptotic behavior via a vector Riemann-Hilbert problem.

==> Boussinesq_hierarchy_members.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "804c10e3-c965-4b4f-b8a1-623bbd1af6c7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "--- Boussinesq Hierarchy m=1 ---\n",
      "u_t = u_1\n",
      "v_t = v_1\n",
      "\n",
      "--- Boussinesq Hierarchy m=2 ---\n",
      "u_t = -u_2 + 2*v_1\n",
      "v_t = -2/3*u_0*u_1 - 2/3*u_3 + v_2\n",
      "\n",
      "--- Boussinesq Hierarchy m=3 ---\n",
      "u_t = 0\n",
      "v_t = 0\n",
      "\n",
      "--- Boussinesq Hierarchy m=4 ---\n",
      "u_t = -2/3*u_1^2 - 2/3*u_0*u_2 + 4/3*u_1*v_0 + 4/3*u_0*v_1 - 1/3*u_4 + 2/3*v_3\n",
      "v_t = -4/9*u_0^2*u_1 - 4/3*u_1*u_2 - 2/3*u_0*u_3 + 2/3*u_1*v_1 + 4/3*v_0*v_1 + 2/3*u_0*v_2 - 2/9*u_5 + 1/3*v_4\n"
     ]
    }
   ],
   "source": [
    "# Setup Ring of Differential Polynomials for two functions u and v\n",
    "# u_i = d^i u / dx^i, v_i = d^i v / dx^i\n",
    "R = PolynomialRing(QQ, ['u_%d'%i for i in range(20)] + ['v_%d'%i for i in range(20)])\n",
    "gens = R.gens()\n",
    "u = gens[:20]\n",
    "v = gens[20:]\n",
    "\n",
    "def deriv(f):\n",
    "    \"\"\"Total derivative D_x for both u and v\"\"\"\n",
    "    res = 0\n",
    "    for i in range(19):\n",
    "        res += f.derivative(u[i]) * u[i+1]\n",
    "        res += f.derivative(v[i]) * v[i+1]\n",
    "    return res\n",
    "\n",
    "def deriv_n(f, n):\n",
    "    for _ in range(n): f = deriv(f)\n",
    "    return f\n",
    "\n",
    "def pseudo_mul(A, B, max_prec=10):\n",
    "    res = {}\n",
    "    for powA, coeffA in A.items():\n",
    "        for powB, coeffB in B.items():\n",
    "            for j in range(max_prec):\n",
    "                new_pow = powA + powB - j\n",
    "                if powA >= 0:\n",
    "                    b_coeff = binomial(powA, j)\n",
    "                else:\n",
    "                    b_coeff = (-1)**j * binomial(-powA + j - 1, j)\n",
    "                term_coeff = coeffA * deriv_n(coeffB, j) * b_coeff\n",
    "                res[new_pow] = res.get(new_pow, 0) + term_coeff\n",
    "    return {p: c for p, c in res.items() if c != 0 and p > -max_prec}\n",
    "\n",
    "def compute_L_one_third(n_terms=10):\n",
    "    \"\"\"Solves Q^3 = d^3 + u*d + v for Q = d + b0 + b1*d^-1...\"\"\"\n",
    "    Q = {1: R(1)} # d^1\n",
    "    for k in range(0, n_terms):\n",
    "        # Calculate Q^3 with current coefficients\n",
    "        Q2 = pseudo_mul(Q, Q, max_prec=n_terms+2)\n",
    "        Q3 = pseudo_mul(Q2, Q, max_prec=n_terms+2)\n",
    "        \n",
    "        target = {3: R(1), 1: u[0], 0: v[0]}\n",
    "        # The coefficient of d^(3-k-1) allows us to solve for the next b\n",
    "        # For Q^3, the lead term for the unknown b is 3 * d^2 * b\n",
    "        diff = target.get(2-k, 0) - Q3.get(2-k, 0)\n",
    "        Q[-k] = diff / 3\n",
    "    return Q\n",
    "\n",
    "def get_boussinesq_flow(m):\n",
    "    L_third = compute_L_one_third(m + 4)\n",
    "    Lm_third = {0: R(1)}\n",
    "    for _ in range(m):\n",
    "        Lm_third = pseudo_mul(Lm_third, L_third, max_prec=m+2)\n",
    "    \n",
    "    Lm_plus = {p: c for p, c in Lm_third.items() if p >= 0}\n",
    "    L = {3: R(1), 1: u[0], 0: v[0]}\n",
    "    \n",
    "    # [Lm_plus, L]\n",
    "    comm = pseudo_mul(Lm_plus, L)\n",
    "    m_comm = pseudo_mul(L, Lm_plus)\n",
    "    \n",
    "    res = {}\n",
    "    for p in set(comm.keys()) | set(m_comm.keys()):\n",
    "        val = comm.get(p, 0) - m_comm.get(p, 0)\n",
    "        if val != 0: res[p] = val\n",
    "    return res\n",
    "\n",
    "# --- Execute for m=1 and m=2 ---\n",
    "for m in [1, 2, 3, 4]:\n",
    "    flow = get_boussinesq_flow(m)\n",
    "    print(f\"\\n--- Boussinesq Hierarchy m={m} ---\")\n",
    "    # In dL/dt = [P, L], the coeff of d^1 is u_t, coeff of d^0 is v_t\n",
    "    print(f\"u_t = {flow.get(1, 0)}\")\n",
    "    print(f\"v_t = {flow.get(0, 0)}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "68bff3a0-b14f-479e-9177-2d2aec556163",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.23"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> phase_diagram.py <==
import numpy as np
import matplotlib.pyplot as plt

# Create figure with proper dimensions
fig, ax = plt.subplots(figsize=(8, 4.5))

# Plot functions
x1 = np.linspace(-0.99, np.sqrt(3)-0.01, 400)
y1 = np.sqrt(-2*x1/3 + (1/108)*(x1**3 + (x1**2 + 24)**(3/2)))
ax.plot(x1, y1, 'k--', linewidth=2)

x2 = np.linspace(np.sqrt(3)+0.01, 2.99, 400)
y2 = np.sqrt(x2/3 - (2/27)*(x2**3 - (x2**2 - 3)**(3/2)))
ax.plot(x2, y2, 'k-', linewidth=2)

x3 = np.linspace(np.sqrt(3)+0.01, 1.999, 400)
y3 = np.sqrt(x3/3 - (2/27)*(x3**3 + (x3**2 - 3)**(3/2)))
ax.plot(x3, y3, 'k-', linewidth=2)

# Labels with padding
ax.set_xlabel('t', fontsize=12, labelpad=8)
ax.set_ylabel('a', fontsize=12, labelpad=8)

plt.text(1.5, 1, 'Case I: two intervals, genus 0', 
         fontsize=12, color='black', ha='center', va='center')

plt.text(2.5, 0.25, 'Case II: two ', 
         fontsize=12, color='black', ha='center', va='center')
plt.text(2.5, 0.1, 'intervals, genus 1', 
         fontsize=12, color='black', ha='center', va='center')

plt.text(0.5, 0.25, 'Case III: one interval, genus 0', 
         fontsize=12, color='black', ha='center', va='center')

# Grid and limits
ax.grid(True, alpha=0.3)
ax.set_xlim(-1, 3)
ax.set_ylim(0, 1.5)

# Aspect ratio
ax.set_aspect('equal', adjustable='box')

# Adjust figure to prevent cropping
plt.tight_layout(rect=[0.05, 0.05, 0.95, 0.95])  # Leaves 5% margin on all sides

# Optional: Add vertical lines if needed
# ax.axvline(x=np.sqrt(3), color='gray', linestyle=':', alpha=0.5)

plt.show()

